AuthorMist: Evading AI Text Detectors with Reinforcement Learning

In the age of powerful AI-generated text, automatic detectors have emerged to identify machine-written content. This poses a threat to author privacy and freedom, as text authored with AI assistance may be unfairly flagged. We propose AuthorMist, a novel reinforcement learning-based system to transform AI-generated text into human-like writing. AuthorMist leverages a 3-billion-parameter language model as a backbone, fine-tuned with Group Relative Policy Optimization (GPRO) to paraphrase text in a way that evades AI detectors. Our framework establishes a generic approach where external detector APIs (GPTZero, WinstonAI, Originality.ai, etc.) serve as reward functions within the reinforcement learning loop, enabling the model to systematically learn outputs that these detectors are less likely to classify as AI-generated. This API-as-reward methodology can be applied broadly to optimize text against any detector with an accessible interface. Experiments on multiple datasets and detectors demonstrate that AuthorMist effectively reduces the detectability of AI-generated text while preserving the original meaning. Our evaluation shows attack success rates ranging from 78.6% to 96.2% against individual detectors, significantly outperforming baseline paraphrasing methods. AuthorMist maintains high semantic similarity (above 0.94) with the original text while successfully evading detection. These results highlight limitations in current AI text detection technologies and raise questions about the sustainability of the detection-evasion arms race.

==> temp_files/create_diagram.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as patches
import numpy as np
from matplotlib.path import Path
import matplotlib.patheffects as PathEffects

# Set the style
plt.style.use('seaborn-v0_8-whitegrid')
plt.rcParams['font.family'] = 'sans-serif'
plt.rcParams['font.sans-serif'] = ['Arial']

# Create figure and axis
fig, ax = plt.subplots(figsize=(12, 6))
ax.set_xlim(0, 12)
ax.set_ylim(0, 6)
ax.axis('off')

# Define colors
colors = {
    'main_bg': '#f5f5f5',
    'box_bg': '#ffffff',
    'box_edge': '#2c3e50',
    'arrow': '#3498db',
    'highlight': '#e74c3c',
    'text': '#2c3e50',
    'detector_bg': '#ecf0f1',
    'model_bg': '#e8f4f8',
    'reward_bg': '#fff7e6'
}

# Main components
# 1. Input: AI-generated text
input_box = patches.FancyBboxPatch(
    (0.5, 4.5), 2, 1, 
    boxstyle=patches.BoxStyle("Round", pad=0.3, rounding_size=0.2),
    facecolor=colors['box_bg'], edgecolor=colors['box_edge'], linewidth=2
)
ax.add_patch(input_box)
ax.text(1.5, 5, 'AI-Generated Text', ha='center', va='center', fontsize=12, fontweight='bold')

# 2. Base Language Model (Paraphrasing Policy)
model_box = patches.FancyBboxPatch(
    (4, 4.5), 4, 1, 
    boxstyle=patches.BoxStyle("Round", pad=0.3, rounding_size=0.2),
    facecolor=colors['model_bg'], edgecolor=colors['box_edge'], linewidth=2
)
ax.add_patch(model_box)
ax.text(6, 5, 'RL-Optimized Paraphrasing Model', ha='center', va='center', fontsize=12, fontweight='bold')

# 3. Output: Human-like text
output_box = patches.FancyBboxPatch(
    (9.5, 4.5), 2, 1, 
    boxstyle=patches.BoxStyle("Round", pad=0.3, rounding_size=0.2),
    facecolor=colors['box_bg'], edgecolor=colors['box_edge'], linewidth=2
)
ax.add_patch(output_box)
ax.text(10.5, 5, 'Human-like Text', ha='center', va='center', fontsize=12, fontweight='bold')

# 4. Detector Interface
detector_box = patches.FancyBboxPatch(
    (4, 1.5), 4, 1, 
    boxstyle=patches.BoxStyle("Round", pad=0.3, rounding_size=0.2),
    facecolor=colors['detector_bg'], edgecolor=colors['box_edge'], linewidth=2
)
ax.add_patch(detector_box)
ax.text(6, 2, 'AI Text Detector Interface', ha='center', va='center', fontsize=12, fontweight='bold')

# 5. Reward Function
reward_box = patches.FancyBboxPatch(
    (4, 3), 4, 1, 
    boxstyle=patches.BoxStyle("Round", pad=0.3, rounding_size=0.2),
    facecolor=colors['reward_bg'], edgecolor=colors['box_edge'], linewidth=2
)
ax.add_patch(reward_box)
ax.text(6, 3.5, 'Reward Function', ha='center', va='center', fontsize=12, fontweight='bold')

# Add arrows
# Input to Model
arrow1 = patches.FancyArrowPatch(
    (2.5, 5), (4, 5),
    connectionstyle="arc3,rad=0", 
    arrowstyle='->', 
    color=colors['arrow'], 
    linewidth=2
)
ax.add_patch(arrow1)

# Model to Output
arrow2 = patches.FancyArrowPatch(
    (8, 5), (9.5, 5),
    connectionstyle="arc3,rad=0", 
    arrowstyle='->', 
    color=colors['arrow'], 
    linewidth=2
)
ax.add_patch(arrow2)

# Model to Detector (during training)
arrow3 = patches.FancyArrowPatch(
    (6, 4.5), (6, 2.5),
    connectionstyle="arc3,rad=0", 
    arrowstyle='->', 
    color=colors['arrow'], 
    linewidth=2, 
    linestyle='--'
)
ax.add_patch(arrow3)
ax.text(6.2, 3.8, 'During Training', ha='left', va='center', fontsize=10, fontstyle='italic')

# Detector to Reward
arrow4 = patches.FancyArrowPatch(
    (6, 2.5), (6, 3),
    connectionstyle="arc3,rad=0", 
    arrowstyle='->', 
    color=colors['arrow'], 
    linewidth=2, 
    linestyle='--'
)
ax.add_patch(arrow4)

# Reward to Model
arrow5 = patches.FancyArrowPatch(
    (6, 4), (6, 4.5),
    connectionstyle="arc3,rad=0", 
    arrowstyle='->', 
    color=colors['arrow'], 
    linewidth=2, 
    linestyle='--'
)
ax.add_patch(arrow5)

# Add detector icons
detector_icons_x = [4.5, 5.5, 6.5, 7.5]
detector_names = ['GPTZero', 'OpenAI', 'WinstonAI', 'Others']

for i, (x, name) in enumerate(zip(detector_icons_x, detector_names)):
    detector_icon = patches.Circle(
        (x, 1), 0.3,
        facecolor='white', edgecolor=colors['box_edge'], linewidth=1.5
    )
    ax.add_patch(detector_icon)
    ax.text(x, 1, f'D{i+1}', ha='center', va='center', fontsize=10, fontweight='bold')
    ax.text(x, 0.5, name, ha='center', va='center', fontsize=8)

# Add GRPO label
grpo_box = patches.FancyBboxPatch(
    (7.5, 3.5), 1.5, 0.5, 
    boxstyle=patches.BoxStyle("Round", pad=0.2, rounding_size=0.1),
    facecolor='#e8f8e8', edgecolor=colors['box_edge'], linewidth=1.5, alpha=0.8
)
ax.add_patch(grpo_box)
ax.text(8.25, 3.75, 'GRPO', ha='center', va='center', fontsize=10, fontweight='bold')

# Add KL Divergence label
kl_box = patches.FancyBboxPatch(
    (3, 3.5), 1.5, 0.5, 
    boxstyle=patches.BoxStyle("Round", pad=0.2, rounding_size=0.1),
    facecolor='#f8e8e8', edgecolor=colors['box_edge'], linewidth=1.5, alpha=0.8
)
ax.add_patch(kl_box)
ax.text(3.75, 3.75, 'KL Penalty', ha='center', va='center', fontsize=10, fontweight='bold')

# Add title
title = ax.text(
    6, 5.8, 'AuthorMist System Architecture', 
    ha='center', va='center', 
    fontsize=16, fontweight='bold', color=colors['text']
)
title.set_path_effects([PathEffects.withStroke(linewidth=3, foreground='white')])

# Save the figure
plt.tight_layout()
plt.savefig('figures/system_architecture.png', dpi=300, bbox_inches='tight', transparent=True)
plt.close()

print("System architecture diagram created successfully!") 
